Exact All-Level Positivity of the Bosonic Veneziano Amplitude

Tree-level partial-wave unitarity of the open bosonic Veneziano amplitude follows indirectly from the no-ghost theorem, but a direct proof from the beta function has been missing at the critical dimension. We prove nonnegativity at every mass level and spin throughout the sharp range 3 < D <= 26, using a Bessel recurrence that reduces the infinite sign problem to a manifestly positive bulk and a finite exact boundary.

==> veneziano_d26_certificate.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38193,        920]
NotebookOptionsPosition[     35907,        875]
NotebookOutlinePosition[     36395,        894]
CellTagsIndexPosition[     36352,        891]
WindowTitle->Veneziano D=26 Exact Certificate
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Exact Certificate for All-Level Bosonic Veneziano Positivity in D = 26\
\>", "Title",ExpressionUUID->"3b455515-4960-4c11-81a6-0e4113a07ea7"],

Cell[CellGroupData[{

Cell["1. Exact verifier definition", "Section",ExpressionUUID->"f3434283-19af-4fda-b522-c1058d031ded"],

Cell["\<\
The driver below translates the compact Bessel recurrence, the positive bulk \
cone, the six-step first-exit certificate, the six exceptional trajectories, \
their sign arguments, and the level-one D > 26 obstruction. Protected \
Mathematica symbols such as C and D are deliberately avoided.\
\>", "Text",ExpressionUUID->"ac6813b7-681d-4043-a9be-9ad22e330515"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "VenezianoD26Certificate", "]"}]], "Input",Expressio\
nUUID->"4eec9d3e-c5ed-4b91-89e1-796b951ebb4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VenezianoD26Certificate", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"failureTag", "=", 
       RowBox[{"Unique", "[", "\"\<VenezianoCertificateFailure\>\"", "]"}]}], 
      ",", 
      RowBox[{"started", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
    RowBox[{"Catch", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"check", ",", 
          RowBox[{"checkCount", "=", "0"}], ",", "j", ",", "ell", ",", "bigR",
           ",", "x", ",", "y", ",", "q", ",", "p", ",", "r", ",", "delta", 
          ",", "z", ",", "s", ",", "u", ",", "d", ",", "v", ",", "alpha", ",",
           "mCoeff", ",", "edgeC", ",", "falling", ",", "c", ",", "k", ",", 
          "kR", ",", "mCompact", ",", "mDelta", ",", "bulkPolynomial", ",", 
          "bulkRules", ",", "bulkCoefficients", ",", "fWeights", ",", 
          "eOverAlpha", ",", "combined", ",", "numerator", ",", "denominator",
           ",", "expectedDenominator", ",", "boundaryPolynomial", ",", 
          "boundaryRules", ",", "boundaryCoefficients", ",", "degreeTuple", 
          ",", "reconstructedBoundaryNumerator", ",", "constant", ",", 
          "expectedConstant", ",", "lValues", ",", "ee", ",", "cc", ",", "bb",
           ",", "kappa", ",", "base", ",", "hyp", ",", "hCoeff", ",", "l2", 
          ",", "l3", ",", "l4Numerator", ",", "l5Numerator", ",", 
          "l3FallingCoefficients", ",", "dim", ",", "xAngle", ",", "lambda", 
          ",", "gegenbauerTwo", ",", "obstructionRHS", ",", "obstructionLHS", 
          ",", "elapsed", ",", "elapsedHundredths", ",", "elapsedString", ",",
           "report"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"check", "[", 
           RowBox[{"condition_", ",", "message_String"}], "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{
             RowBox[{"checkCount", "++"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"TrueQ", "[", "condition", "]"}]}], ",", 
               RowBox[{"Throw", "[", 
                RowBox[{
                 RowBox[{"Failure", "[", 
                  RowBox[{"\"\<CertificateError\>\"", ",", 
                   RowBox[{"Association", "[", 
                    RowBox[{
                    RowBox[{"\"\<MessageTemplate\>\"", "\[Rule]", "message"}],
                     ",", 
                    RowBox[{
                    "\"\<CheckNumber\>\"", "\[Rule]", "checkCount"}]}], 
                    "]"}]}], "]"}], ",", "failureTag"}], "]"}]}], "]"}]}]}], 
           "]"}]}], ";", 
         RowBox[{
          RowBox[{"alpha", "[", "rr_", "]"}], ":=", 
          FractionBox[
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"2", " ", "rr"}], "-", "1"}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "rr"}], ")"}], "!"}]]}], ";", 
         RowBox[{
          RowBox[{"mCoeff", "[", 
           RowBox[{"pp_", ",", "rr_"}], "]"}], ":=", 
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"ell", "-", "pp"}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "pp"}], ")"}], " ", "j", " ", "rr"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "pp"}], ")"}], " ", "ell", " ", "rr"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "pp"}], ")"}], " ", "rr"}], "+", 
            RowBox[{"50", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "pp"}], ")"}]}], "+", 
            SuperscriptBox["j", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"28", " ", "rr"}], "+", "23"}], ")"}], " ", "j"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"56", " ", "rr"}]}], ")"}], " ", "ell"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "2"]}], "+", 
            RowBox[{"20", " ", "rr"}], "-", "24"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"edgeC", "[", 
           RowBox[{"pp_", ",", "rr_"}], "]"}], ":=", 
          FractionBox[
           RowBox[{
            RowBox[{"alpha", "[", "rr", "]"}], " ", 
            RowBox[{"mCoeff", "[", 
             RowBox[{"pp", ",", "rr"}], "]"}]}], 
           RowBox[{"2", " ", "pp", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "j"}], "+", 
              RowBox[{"2", " ", "pp"}], "+", "23"}], ")"}]}]]}], ";", 
         RowBox[{"c", "=", 
          RowBox[{"j", "+", 
           RowBox[{"2", " ", "ell"}], "+", "1"}]}], ";", 
         RowBox[{"k", "=", 
          RowBox[{"p", "+", "1", "-", "r"}]}], ";", 
         RowBox[{"kR", "=", 
          RowBox[{
           SuperscriptBox["c", "2"], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "1"}], ")"}], " ", "c", " ", "ell"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"24", " ", "r"}], "+", "21"}], ")"}], " ", "c"}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r"}], "-", "1"}], ")"}]}]}]}], ";", 
         RowBox[{"mCompact", "=", 
          RowBox[{"kR", "-", 
           RowBox[{"2", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "k"}], "-", "1", "+", 
              RowBox[{"2", " ", "c", " ", "r"}], "+", "22", "-", 
              RowBox[{"4", " ", "ell"}]}], ")"}]}]}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"mCoeff", "[", 
               RowBox[{"p", ",", "r"}], "]"}], "-", "mCompact"}], "]"}], "===",
             "0"}], ",", "\"\<compact recurrence coefficient\>\""}], "]"}], 
         ";", 
         RowBox[{"mDelta", "=", 
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"mCoeff", "[", 
             RowBox[{
              RowBox[{"ell", "-", "delta"}], ",", "r"}], "]"}], "/.", 
            "\[VeryThinSpace]", 
            RowBox[{"ell", "\[Rule]", 
             RowBox[{"p", "+", "delta"}]}]}], "]"}]}], ";", 
         RowBox[{"bulkPolynomial", "=", 
          RowBox[{"Expand", "[", 
           RowBox[{"mDelta", "/.", "\[VeryThinSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"delta", "\[Rule]", 
               RowBox[{"x", "+", "6"}]}], ",", 
              RowBox[{"r", "\[Rule]", 
               RowBox[{"y", "+", "2"}]}], ",", 
              RowBox[{"p", "\[Rule]", 
               RowBox[{"y", "+", "1", "+", "q"}]}]}], "}"}]}], "]"}]}], ";", 
         RowBox[{"bulkRules", "=", 
          RowBox[{"CoefficientRules", "[", 
           RowBox[{"bulkPolynomial", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "x", ",", "y", ",", "q"}], "}"}]}], "]"}]}], 
         ";", 
         RowBox[{"bulkCoefficients", "=", 
          RowBox[{"Last", "/@", "bulkRules"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"PolynomialQ", "[", 
             RowBox[{"bulkPolynomial", ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "x", ",", "y", ",", "q"}], "}"}]}], "]"}], "&&", 
            RowBox[{"AllTrue", "[", 
             RowBox[{"bulkCoefficients", ",", "IntegerQ"}], "]"}]}], ",", 
           "\"\<bulk cone has integer coefficients\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "bulkRules", "]"}], "===", "20"}], ",", 
           "\"\<bulk cone has 20 monomials\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{"bulkCoefficients", ",", "Positive"}], "]"}], ",", 
           "\"\<all bulk-cone coefficients are positive\>\""}], "]"}], ";", 
         RowBox[{"fWeights", "=", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{
          "fWeights", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "=", "1"}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"fWeights", "\[LeftDoubleBracket]", 
             RowBox[{"d", "+", "1"}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{"Factor", "[", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"u", "=", "0"}], 
               RowBox[{"d", "-", "1"}]], 
              RowBox[{
               RowBox[{"fWeights", "\[LeftDoubleBracket]", 
                RowBox[{"u", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
               RowBox[{"edgeC", "[", 
                RowBox[{
                 RowBox[{"ell", "-", "u"}], ",", 
                 RowBox[{"d", "-", "u", "+", "1"}]}], "]"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
         RowBox[{"eOverAlpha", "=", 
          RowBox[{"Total", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"factorialRatio", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"u", "===", "0"}], ",", "1", ",", 
                   FractionBox[
                    RowBox[{
                    UnderoverscriptBox["\[Product]", 
                    RowBox[{"v", "=", "0"}], 
                    RowBox[{
                    RowBox[{"2", " ", "u"}], "-", "1"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "bigR"}], "+", "2", "-", "v"}], ")"}]}], 
                    SuperscriptBox["4", "u"]]}], "]"}]}], "}"}], ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"fWeights", "\[LeftDoubleBracket]", 
                  RowBox[{"u", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                 "factorialRatio", " ", 
                 RowBox[{"mCoeff", "[", 
                  RowBox[{
                   RowBox[{"ell", "-", "u"}], ",", 
                   RowBox[{"bigR", "-", "u", "+", "1"}]}], "]"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"ell", "-", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "j"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"ell", "-", "u"}], ")"}]}], "+", "23"}], 
                  ")"}]}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}], ";", 
         RowBox[{"combined", "=", 
          RowBox[{"Factor", "[", 
           RowBox[{"Together", "[", "eOverAlpha", "]"}], "]"}]}], ";", 
         RowBox[{"numerator", "=", 
          RowBox[{"Numerator", "[", "combined", "]"}]}], ";", 
         RowBox[{"denominator", "=", 
          RowBox[{"Denominator", "[", "combined", "]"}]}], ";", 
         RowBox[{"expectedDenominator", "=", 
          RowBox[{"958003200", " ", 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "0"}], "5"], 
             RowBox[{"(", 
              RowBox[{"ell", "-", "u"}], ")"}]}], ")"}], " ", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", " ", "j"}], "+", 
              RowBox[{"2", " ", "ell"}], "+", "s"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "13", ",", "23", ",", "2"}], "}"}]}], 
            "]"}]}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"denominator", "-", "expectedDenominator"}], "]"}], "===",
             "0"}], ",", "\"\<first-exit denominator identity\>\""}], "]"}], 
         ";", 
         RowBox[{"boundaryPolynomial", "=", 
          RowBox[{"Expand", "[", 
           RowBox[{"numerator", "/.", "\[VeryThinSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bigR", "\[Rule]", 
               RowBox[{"x", "+", "6"}]}], ",", 
              RowBox[{"ell", "\[Rule]", 
               RowBox[{"x", "+", "y", "+", "6"}]}]}], "}"}]}], "]"}]}], ";", 
         RowBox[{"boundaryRules", "=", 
          RowBox[{"CoefficientRules", "[", 
           RowBox[{"boundaryPolynomial", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "x", ",", "y"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"boundaryCoefficients", "=", 
          RowBox[{"Last", "/@", "boundaryRules"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"PolynomialQ", "[", 
             RowBox[{"boundaryPolynomial", ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "x", ",", "y"}], "}"}]}], "]"}], "&&", 
            RowBox[{"AllTrue", "[", 
             RowBox[{"boundaryCoefficients", ",", "IntegerQ"}], "]"}]}], ",", 
           "\"\<boundary certificate lies in Z[j,x,y]\>\""}], "]"}], ";", 
         RowBox[{"degreeTuple", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"boundaryPolynomial", ",", "j"}], "]"}], ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{"boundaryPolynomial", ",", "x"}], "]"}], ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{"boundaryPolynomial", ",", "y"}], "]"}], ",", 
            RowBox[{"Max", "[", 
             RowBox[{"Total", "/@", 
              RowBox[{"First", "/@", "boundaryRules"}]}], "]"}]}], "}"}]}], 
         ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"degreeTuple", "===", 
            RowBox[{"{", 
             RowBox[{"12", ",", "22", ",", "11", ",", "23"}], "}"}]}], ",", 
           "\"\<boundary-certificate degrees\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "boundaryRules", "]"}], "===", "1360"}], 
           ",", "\"\<boundary certificate has 1360 monomials\>\""}], "]"}], 
         ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", "boundaryCoefficients", "]"}], "===", 
            "16384"}], ",", "\"\<minimum certificate coefficient\>\""}], 
          "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{"boundaryCoefficients", ",", "Positive"}], "]"}], ",", 
           "\"\<all boundary-certificate coefficients are positive\>\""}], 
          "]"}], ";", 
         RowBox[{"constant", "=", 
          RowBox[{"boundaryPolynomial", "/.", "\[VeryThinSpace]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "\[Rule]", "0"}], ",", 
             RowBox[{"x", "\[Rule]", "0"}], ",", 
             RowBox[{"y", "\[Rule]", "0"}]}], "}"}]}]}], ";", 
         RowBox[{"expectedConstant", "=", "1319504646933817344000000"}], ";", 
         
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"constant", "===", "expectedConstant"}], ",", 
           "\"\<boundary-certificate constant term\>\""}], "]"}], ";", 
         RowBox[{"reconstructedBoundaryNumerator", "=", 
          RowBox[{"Expand", "[", 
           RowBox[{"boundaryPolynomial", "/.", "\[VeryThinSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "\[Rule]", 
               RowBox[{"bigR", "-", "6"}]}], ",", 
              RowBox[{"y", "\[Rule]", 
               RowBox[{"ell", "-", "bigR"}]}]}], "}"}]}], "]"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Numerator", "[", 
             RowBox[{"Together", "[", 
              RowBox[{"eOverAlpha", "-", 
               
               FractionBox["reconstructedBoundaryNumerator", 
                "expectedDenominator"]}], "]"}], "]"}], "===", "0"}], ",", 
           "\"\<positive boundary polynomial reproduces the first-exit weight\
\>\""}], "]"}], ";", 
         RowBox[{"lValues", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cc", "=", 
              RowBox[{"j", "+", 
               RowBox[{"2", " ", "ee"}], "+", "1"}]}], ";", 
             RowBox[{"bb", "=", 
              RowBox[{"j", "+", 
               FractionBox["25", "2"]}]}], ";", 
             RowBox[{"kappa", "=", 
              RowBox[{"cc", "+", "2"}]}], ";", 
             RowBox[{"base", "=", 
              RowBox[{"Normal", "[", 
               RowBox[{"Series", "[", 
                RowBox[{
                 FractionBox["z", 
                  RowBox[{"Sinh", "[", "z", "]"}]], ",", 
                 RowBox[{"{", 
                  RowBox[{"z", ",", "0", ",", 
                   RowBox[{
                    RowBox[{"2", " ", "ee"}], "+", "1"}]}], "}"}]}], "]"}], 
               "]"}]}], ";", 
             RowBox[{"hyp", "=", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"s", "=", "0"}], "ee"], 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["kappa", "2"], " ", 
                    SuperscriptBox["z", "2"]}], "4"], ")"}], "s"], 
                RowBox[{
                 RowBox[{"s", "!"}], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{"bb", ",", "s"}], "]"}]}]]}]}], ";", 
             RowBox[{"hCoeff", "=", 
              RowBox[{"Factor", "[", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"Expand", "[", 
                  RowBox[{"Normal", "[", 
                   RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["base", "cc"], " ", "hyp"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", " ", "ee"}], "+", "1"}]}], "}"}]}], "]"}], 
                   "]"}], "]"}], ",", "z", ",", 
                 RowBox[{"2", " ", "ee"}]}], "]"}], "]"}]}], ";", 
             RowBox[{"Factor", "[", 
              RowBox[{
               RowBox[{"ee", "!"}], " ", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{"bb", ",", "ee"}], "]"}], " ", "hCoeff"}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"ee", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"falling", "[", 
           RowBox[{"var_", ",", 
            RowBox[{"degree_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"degree", "===", "0"}], ",", "1", ",", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"u", "=", "0"}], 
              RowBox[{"degree", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{"var", "-", "u"}], ")"}]}]}], "]"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "lValues", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
             "===", "1"}], ",", "\"\<ell=0 trajectory\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{
              "lValues", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               FractionBox["1", "12"], " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"j", "-", "1"}], ")"}]}]}], "]"}], "===", "0"}], ",", 
           "\"\<ell=1 trajectory\>\""}], "]"}], ";", 
         RowBox[{"l2", "=", 
          RowBox[{
           FractionBox["1", "720"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["j", "4"]}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox["j", "3"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["j", "2"]}], "-", 
             RowBox[{"210", " ", "j"}], "+", "720"}], ")"}]}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{
              "lValues", "\[LeftDoubleBracket]", "3", 
               "\[RightDoubleBracket]"}], "-", "l2"}], "]"}], "===", "0"}], 
           ",", "\"\<ell=2 trajectory\>\""}], "]"}], ";", 
         RowBox[{"l3", "=", 
          FractionBox[
           RowBox[{
            FractionBox["139968", "5"], "+", 
            RowBox[{
             FractionBox["98496", "35"], " ", 
             RowBox[{"falling", "[", 
              RowBox[{"j", ",", "1"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["136296", "35"], " ", 
             RowBox[{"falling", "[", 
              RowBox[{"j", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["19608", "7"], " ", 
             RowBox[{"falling", "[", 
              RowBox[{"j", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["19332", "35"], " ", 
             RowBox[{"falling", "[", 
              RowBox[{"j", ",", "4"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["204", "5"], " ", 
             RowBox[{"falling", "[", 
              RowBox[{"j", ",", "5"}], "]"}]}], "+", 
            RowBox[{"falling", "[", 
             RowBox[{"j", ",", "6"}], "]"}]}], 
           SuperscriptBox["12", "3"]]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{
              "lValues", "\[LeftDoubleBracket]", "4", 
               "\[RightDoubleBracket]"}], "-", "l3"}], "]"}], "===", "0"}], 
           ",", "\"\<ell=3 trajectory\>\""}], "]"}], ";", 
         RowBox[{"l4Numerator", "=", 
          RowBox[{
           RowBox[{"175", " ", 
            SuperscriptBox["j", "8"]}], "+", 
           RowBox[{"9380", " ", 
            SuperscriptBox["j", "7"]}], "+", 
           RowBox[{"204094", " ", 
            SuperscriptBox["j", "6"]}], "+", 
           RowBox[{"2264120", " ", 
            SuperscriptBox["j", "5"]}], "+", 
           RowBox[{"12964735", " ", 
            SuperscriptBox["j", "4"]}], "+", 
           RowBox[{"33558740", " ", 
            SuperscriptBox["j", "3"]}], "+", 
           RowBox[{"53851476", " ", 
            SuperscriptBox["j", "2"]}], "+", 
           RowBox[{"460077840", " ", "j"}], "+", "1746230400"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{
              "lValues", "\[LeftDoubleBracket]", "5", 
               "\[RightDoubleBracket]"}], "-", 
              FractionBox["l4Numerator", "3628800"]}], "]"}], "===", "0"}], 
           ",", "\"\<ell=4 trajectory\>\""}], "]"}], ";", 
         RowBox[{"l5Numerator", "=", 
          RowBox[{
           RowBox[{"385", " ", 
            SuperscriptBox["j", "10"]}], "+", 
           RowBox[{"35035", " ", 
            SuperscriptBox["j", "9"]}], "+", 
           RowBox[{"1379774", " ", 
            SuperscriptBox["j", "8"]}], "+", 
           RowBox[{"30585478", " ", 
            SuperscriptBox["j", "7"]}], "+", 
           RowBox[{"414681881", " ", 
            SuperscriptBox["j", "6"]}], "+", 
           RowBox[{"3490627963", " ", 
            SuperscriptBox["j", "5"]}], "+", 
           RowBox[{"17801852152", " ", 
            SuperscriptBox["j", "4"]}], "+", 
           RowBox[{"56139102372", " ", 
            SuperscriptBox["j", "3"]}], "+", 
           RowBox[{"183464019504", " ", 
            SuperscriptBox["j", "2"]}], "+", 
           RowBox[{"915513553152", " ", "j"}], "+", "2373120820224"}]}], ";", 
         
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{
              "lValues", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}], "-", 
              FractionBox["l5Numerator", "95800320"]}], "]"}], "===", "0"}], 
           ",", "\"\<ell=5 trajectory\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Discriminant", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["j", "2"]}], "-", 
               RowBox[{"210", " ", "j"}], "+", "720"}], ",", "j"}], "]"}], "===", 
            RowBox[{"-", "22140"}]}], ",", 
           "\"\<ell=2 positive-quadratic discriminant\>\""}], "]"}], ";", 
         RowBox[{"l3FallingCoefficients", "=", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["139968", "5"], ",", 
            FractionBox["98496", "35"], ",", 
            FractionBox["136296", "35"], ",", 
            FractionBox["19608", "7"], ",", 
            FractionBox["19332", "35"], ",", 
            FractionBox["204", "5"], ",", "1"}], "}"}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{"l3FallingCoefficients", ",", "Positive"}], "]"}], ",", 
           "\"\<ell=3 falling-factorial coefficients\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{"l4Numerator", ",", "j"}], "]"}], ",", "Positive"}], 
            "]"}], ",", "\"\<ell=4 monomial coefficients\>\""}], "]"}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{"l5Numerator", ",", "j"}], "]"}], ",", "Positive"}], 
            "]"}], ",", "\"\<ell=5 monomial coefficients\>\""}], "]"}], ";", 
         RowBox[{"lambda", "=", 
          FractionBox[
           RowBox[{"dim", "-", "3"}], "2"]}], ";", 
         RowBox[{"gegenbauerTwo", "=", 
          RowBox[{
           RowBox[{"2", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"lambda", "+", "1"}], ")"}], " ", 
            SuperscriptBox["xAngle", "2"]}], "-", "lambda"}]}], ";", 
         RowBox[{"obstructionRHS", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"25", " ", "gegenbauerTwo"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"dim", "-", "3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"dim", "-", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"26", "-", "dim"}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"dim", "-", "1"}], ")"}]}]]}]}], ";", 
         RowBox[{"obstructionLHS", "=", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox["xAngle", "2"]}], "-", "1"}], ")"}]}]}], ";", 
         RowBox[{"check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{"Together", "[", 
              RowBox[{"obstructionRHS", "-", "obstructionLHS"}], "]"}], "]"}],
             "===", "0"}], ",", 
           "\"\<D>26 level-one obstruction identity\>\""}], "]"}], ";", 
         RowBox[{"elapsed", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"AbsoluteTime", "[", "]"}], "-", "started"}], "]"}]}], 
         ";", 
         RowBox[{"elapsedHundredths", "=", 
          RowBox[{"Round", "[", 
           RowBox[{"100", " ", "elapsed"}], "]"}]}], ";", 
         RowBox[{"elapsedString", "=", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{"Quotient", "[", 
             RowBox[{"elapsedHundredths", ",", "100"}], "]"}], "]"}], "<>", 
           "\"\<.\>\"", "<>", 
           RowBox[{"IntegerString", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"elapsedHundredths", ",", "100"}], "]"}], ",", "10", 
             ",", "2"}], "]"}]}]}], ";", 
         RowBox[{"report", "=", 
          RowBox[{"Association", "[", 
           RowBox[{
            RowBox[{"\"\<AllExactChecks\>\"", "\[Rule]", "True"}], ",", 
            RowBox[{"\"\<ChecksRun\>\"", "\[Rule]", "checkCount"}], ",", 
            RowBox[{"\"\<BulkPositiveCoefficients\>\"", "\[Rule]", 
             RowBox[{"Length", "[", "bulkCoefficients", "]"}]}], ",", 
            RowBox[{"\"\<BoundaryPositiveCoefficients\>\"", "\[Rule]", 
             RowBox[{"Length", "[", "boundaryCoefficients", "]"}]}], ",", 
            RowBox[{"\"\<MinimumCoefficient\>\"", "\[Rule]", 
             RowBox[{"Min", "[", "boundaryCoefficients", "]"}]}], ",", 
            RowBox[{"\"\<ConstantCoefficient\>\"", "\[Rule]", "constant"}], 
            ",", 
            RowBox[{"\"\<LowTrajectories\>\"", "\[Rule]", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "5"}], "]"}]}], ",", 
            RowBox[{"\"\<ElapsedSeconds\>\"", "\[Rule]", "elapsed"}], ",", 
            RowBox[{"\"\<WolframVersion\>\"", "\[Rule]", "$Version"}]}], 
           "]"}]}], ";", 
         RowBox[{"Print", "[", "$Version", "]"}], ";", 
         RowBox[{
         "Print", "[", "\"\<compact Bessel recurrence: PASS\>\"", "]"}], ";", 
         
         RowBox[{
         "Print", "[", 
          "\"\<bulk recurrence certificate: 20/20 coefficients positive\>\"", 
          "]"}], ";", 
         RowBox[{
         "Print", "[", 
          "\"\<six-step certificate: 1360/1360 coefficients positive\>\"", 
          "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<minimum coefficient: \>\"", ",", 
           RowBox[{"report", "[", "\"\<MinimumCoefficient\>\"", "]"}]}], 
          "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<constant coefficient: \>\"", ",", 
           RowBox[{"report", "[", "\"\<ConstantCoefficient\>\"", "]"}]}], 
          "]"}], ";", 
         RowBox[{
         "Print", "[", "\"\<boundary reconstruction identity: PASS\>\"", 
          "]"}], ";", 
         RowBox[{
         "Print", "[", "\"\<low ell=0,...,5 certificate: PASS\>\"", "]"}], 
         ";", 
         RowBox[{
         "Print", "[", "\"\<low-trajectory sign arguments: PASS\>\"", "]"}], 
         ";", 
         RowBox[{
         "Print", "[", "\"\<D>26 obstruction identity: PASS\>\"", "]"}], ";", 
         
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<all exact checks: PASS (\>\"", ",", "elapsedString", ",", 
           "\"\< s)\>\""}], "]"}], ";", "report"}]}], "]"}], ",", 
      "failureTag", ",", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"failure", ",", "tag"}], "}"}], ",", "failure"}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",ExpressionUUID->"130b1446-a5c6-4098-a12e-\
6d64aa18d375"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Run all exact checks", "Section",ExpressionUUID->"0d0e99c1-bbef-4677-a367-381e50617aa3"],

Cell["\<\
The complete run is self-contained. The final Association is also assigned to \
certificateReport for machine-readable inspection.\
\>", "Text",ExpressionUUID->"b20436b4-d09a-4733-8ca1-938db313a7c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"certificateReport", "=", 
     RowBox[{"VenezianoD26Certificate", "[", "]"}]}], ";"}], ")"}], ";", 
  "certificateReport"}]], "Input",ExpressionUUID->"f52d59c7-da32-4dc4-8920-\
77dbfa64dfbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Expected invariants", "Section",ExpressionUUID->"2dc92302-d3de-477f-b998-f3b022f978b0"],

Cell["Compact conjugated-Bessel recurrence: exact identity.", "Item",ExpressionUUID->"2a6b9c63-cb17-4338-be38-c9b2bdc8451e"],

Cell["Bulk cone: 20 integer coefficients, all strictly positive.", "Item",ExpressionUUID->"1d7bb05c-c7a7-46de-90be-782cda42c649"],

Cell["\<\
Boundary certificate: 1360 integer coefficients, all strictly positive; \
multidegree (12,22,11), total degree 23.\
\>", "Item",ExpressionUUID->"bf00e9fd-c361-45ac-ac72-2c8d5d3eede1"],

Cell["Minimum coefficient: 16384.", "Item",ExpressionUUID->"804ca7a9-8e8b-4e0a-8f43-df8054f9eff5"],

Cell["Constant coefficient: 1319504646933817344000000.", "Item",ExpressionUUID->"6fbd4a21-3540-4401-b1fe-2c7a34264f25"],

Cell["\<\
Inverse substitution x = R - 6 and y = ell - R reproduces the first-exit \
rational function exactly.\
\>", "Item",ExpressionUUID->"d351abab-85eb-494a-8f44-a14d83a77b5b"],

Cell["\<\
Low trajectories ell = 0,...,5 and their positivity arguments: exact \
identities.\
\>", "Item",ExpressionUUID->"33614974-25e4-4045-aa78-8815a241b397"],

Cell["D > 26 level-one obstruction: exact rational identity.", "Item",ExpressionUUID->"ec1ad3c0-925b-4a27-b4f0-d9c0a518396c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Exact-arithmetic conventions", "Section",ExpressionUUID->"7fa60290-5335-411e-8658-046d5d418d7d"],

Cell["\<\
The boundary variables are x = R - 6 and y = ell - R; the code checks the \
inverse substitution directly against the first-exit weight. SymPy rising \
factorials are translated as Pochhammer; falling factorials are implemented \
separately. SymPy's exclusive series order 2 e + 2 is translated to \
Mathematica's inclusive order 2 e + 1.\
\>", "Text",ExpressionUUID->"e34ec70a-8517-4578-af6d-5d0add206262"]
}, Open  ]]
}, Open  ]]
},
Saveable->True,
WindowSize->{1100, 820},
WindowMargins->{{314, Automatic}, {Automatic, 118}},
WindowTitle->"Veneziano D=26 Exact Certificate",
CellContext->Notebook,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0354e16a-b742-459b-8fdf-390dd76c4bb1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[626, 23, 150, 2, 160, "Title",ExpressionUUID->"3b455515-4960-4c11-81a6-0e4113a07ea7"],
Cell[CellGroupData[{
Cell[801, 29, 102, 0, 67, "Section",ExpressionUUID->"f3434283-19af-4fda-b522-c1058d031ded"],
Cell[906, 31, 370, 5, 58, "Text",ExpressionUUID->"ac6813b7-681d-4043-a9be-9ad22e330515"],
Cell[1279, 38, 140, 2, 30, "Input",ExpressionUUID->"4eec9d3e-c5ed-4b91-89e1-796b951ebb4c"],
Cell[1422, 42, 32004, 767, 2718, "Input",ExpressionUUID->"130b1446-a5c6-4098-a12e-6d64aa18d375"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33463, 814, 97, 0, 67, "Section",ExpressionUUID->"0d0e99c1-bbef-4677-a367-381e50617aa3"],
Cell[33563, 816, 209, 3, 35, "Text",ExpressionUUID->"b20436b4-d09a-4733-8ca1-938db313a7c2"],
Cell[33775, 821, 256, 7, 30, "Input",ExpressionUUID->"f52d59c7-da32-4dc4-8920-77dbfa64dfbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34068, 833, 96, 0, 67, "Section",ExpressionUUID->"2dc92302-d3de-477f-b998-f3b022f978b0"],
Cell[34167, 835, 124, 0, 32, "Item",ExpressionUUID->"2a6b9c63-cb17-4338-be38-c9b2bdc8451e"],
Cell[34294, 837, 129, 0, 32, "Item",ExpressionUUID->"1d7bb05c-c7a7-46de-90be-782cda42c649"],
Cell[34426, 839, 193, 3, 32, "Item",ExpressionUUID->"bf00e9fd-c361-45ac-ac72-2c8d5d3eede1"],
Cell[34622, 844, 98, 0, 32, "Item",ExpressionUUID->"804ca7a9-8e8b-4e0a-8f43-df8054f9eff5"],
Cell[34723, 846, 119, 0, 32, "Item",ExpressionUUID->"6fbd4a21-3540-4401-b1fe-2c7a34264f25"],
Cell[34845, 848, 180, 3, 32, "Item",ExpressionUUID->"d351abab-85eb-494a-8f44-a14d83a77b5b"],
Cell[35028, 853, 161, 3, 32, "Item",ExpressionUUID->"33614974-25e4-4045-aa78-8815a241b397"],
Cell[35192, 858, 125, 0, 32, "Item",ExpressionUUID->"ec1ad3c0-925b-4a27-b4f0-d9c0a518396c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35354, 863, 105, 0, 67, "Section",ExpressionUUID->"7fa60290-5335-411e-8658-046d5d418d7d"],
Cell[35462, 865, 417, 6, 81, "Text",ExpressionUUID->"e34ec70a-8517-4578-af6d-5d0add206262"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


